The future search for low-frequency axions and new physics with the FLASH resonant cavity experiment at Frascati National Laboratories

We present a proposal for a new experiment, the FINUDA magnet for Light Axion SearcH (FLASH), a large resonant-cavity haloscope in a high static magnetic field which is planned to probe new physics in the form of dark matter (DM) axions, scalar fields, chameleons, hidden photons, as well as high frequency gravitational waves (GWs). Concerning the QCD axion, FLASH will search for these particles as the DM in the mass range (0.49-1.49) ueV, thus filling the mass gap between the ranges covered by other planned searches. A dedicated Microstrip SQUID operating at ultra-cryogenic temperatures will amplify the signal. The frequency range accessible overlaps with the Very High Frequency (VHF) range of the radio wave spectrum and allows for a search in GWs in the frequency range (100-300) MHz. The experiment will make use of the cryogenic plant and magnet of the FINUDA experiment at INFN Frascati National Laboratories near Rome (Italy); the operations needed to restore the functionalities of the apparatus are currently underway. We present the setup of the experiment and the sensitivity forecasts for the detection of axions, scalar fields, chameleons, hidden photons, and GWs.

==> chameleonADMX.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     85648,       1849]
NotebookOptionsPosition[     84523,       1823]
NotebookOutlinePosition[     84946,       1840]
CellTagsIndexPosition[     84903,       1837]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Needs", "[", "\"\<MaTeX`\>\"", "]"}]}], "Input",
 CellChangeTimes->{{3.889650596215145*^9, 3.889650661835258*^9}, {
  3.8896506940031433`*^9, 3.889650702090928*^9}, {3.889650798522925*^9, 
  3.889650811792736*^9}, {3.889673214914847*^9, 3.88967322002817*^9}},
 CellLabel->
  "In[1178]:=",ExpressionUUID->"744585b0-1321-4623-8e9b-10b2c1f12d76"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x01", "=", 
   RowBox[{"BesselJZero", "[", 
    RowBox[{"0", ",", "1."}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rc", "=", "1050"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lc", "=", "1200"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cspeed", "=", 
   RowBox[{"3", " ", 
    SuperscriptBox["10", "11"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fres", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["x01", 
         RowBox[{"\[Pi]", " ", "rc"}]], ")"}], "2"], "+", 
      FractionBox["1", 
       SuperscriptBox["lc", "2"]]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ktr", "=", 
   RowBox[{"2", "\[Pi]", " ", "fres", " ", 
    FractionBox["1", "mm"], "cspeed", " ", "mm", " ", "Hz"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hbar", "=", 
   RowBox[{"6.58211957", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "10"}]], 
    FractionBox["\[Mu]eV", "Hz"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"kB", "=", "  ", 
   RowBox[{"1.380649", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "23"}]], " ", 
    FractionBox[
     RowBox[{"W", " ", "s"}], "K"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Mu]0", "=", 
   RowBox[{"4", "\[Pi]", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "7"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"2.9", " ", 
    SuperscriptBox["10", "9"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Delta]", "=", 
   FractionBox["1", 
    SqrtBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"(", 
       RowBox[{"fres", " ", "cspeed"}], ")"}], " ", "\[Mu]0", " ", 
      "\[Sigma]"}]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Q", "=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]], "rc"}], "\[Delta]"], 
    FractionBox["1", 
     RowBox[{"1", "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox["1", 
          RowBox[{"2", "fres", " ", "lc"}]], ")"}], "2"], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          FractionBox["rc", "lc"]}], "-", "1"}], ")"}]}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s", "=", "1"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ca", "=", "0.5"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"B0", "=", 
   RowBox[{"1.1", "T"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MPl", "=", 
   RowBox[{"2.43554", " ", 
    SuperscriptBox["10", "18"], "GeV"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Tsys", "=", 
   RowBox[{"4.5", "K"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"conv", "=", 
   FractionBox[
    RowBox[{"1.95", " ", 
     SuperscriptBox["10", 
      RowBox[{"-", "16"}]], " ", 
     SuperscriptBox["GeV", "2"]}], "T"]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Omega]", "=", 
   RowBox[{"2", "\[Pi]", " ", "fres", " ", "cspeed", " ", "Hz"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"fres", " ", "cspeed"}], "Q"], 
    FractionBox["1", "s"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t0", "=", 
   RowBox[{"3.6", " ", 
    SuperscriptBox["10", "4"], " ", "s"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"t", "=", 
   RowBox[{"0.1", " ", "s"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pin", "=", 
   RowBox[{"0.5", " ", 
    SuperscriptBox["10", 
     RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Pnoise", "=", " ", 
   RowBox[{"5", " ", "kB", " ", "Tsys", " ", 
    SqrtBox[
     FractionBox["b", 
      RowBox[{"10", " ", "60", "s"}]]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"m\[Phi]", "[", "m\[Mu]eV_", "]"}], ":=", 
    RowBox[{
     FractionBox["m\[Mu]eV", "hbar"], "\[Mu]eV"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Conversion", " ", "from", " ", "\[Mu]eV", " ", "to", " ", "Hz"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"\[Beta]_", ",", "m\[Mu]eV_"}], "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox["\[Beta]", "2"], " ", 
      SuperscriptBox["Ca", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"B0", " ", "conv"}], ")"}], "2"], "Q", " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Omega]", "2"], "-", 
        SuperscriptBox[
         RowBox[{"m\[Phi]", "[", "m\[Mu]eV", "]"}], "2"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox["MPl", "2"], 
      SuperscriptBox["\[Omega]", "3"]}]], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{
        SuperscriptBox["10", "15"], "\[Mu]eV"}], 
       RowBox[{"GeV", " ", "hbar"}]], ")"}], "2"], 
    FractionBox["1", 
     RowBox[{"s", " ", "Hz"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Pout", "[", 
    RowBox[{"\[Beta]_", ",", "m_"}], "]"}], ":=", 
   RowBox[{"Pin", " ", 
    FractionBox[
     RowBox[{"\[Pi]", " ", 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"\[Beta]", ",", "m"}], "]"}]}], 
     RowBox[{"2", "b"}]], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"Exp", "[", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"\[CapitalGamma]", "[", 
            RowBox[{"\[Beta]", ",", "m"}], "]"}], "t0"}], "2"]}], "]"}]}], 
      ")"}], "2"], 
    RowBox[{"Exp", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"\[CapitalGamma]", "[", 
        RowBox[{"\[Beta]", ",", "m"}], "]"}]}], "t"}], "]"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.8896507230864897`*^9, 3.889650726328003*^9}, {
   3.8896524793196497`*^9, 3.889652549905965*^9}, {3.889652602697349*^9, 
   3.8896526104218283`*^9}, {3.889652832462913*^9, 3.889652934234929*^9}, {
   3.8896530385031233`*^9, 3.889653144241714*^9}, {3.889653176006618*^9, 
   3.889653244354005*^9}, {3.889653532841796*^9, 3.889653557695559*^9}, {
   3.889653598383423*^9, 3.889653641338126*^9}, {3.889653741919191*^9, 
   3.889653753048361*^9}, {3.889653836252183*^9, 3.889653839397545*^9}, 
   3.889653886515604*^9, {3.889653930670714*^9, 3.8896539474783907`*^9}, {
   3.889654076750923*^9, 3.889654116736739*^9}, {3.8896542187206993`*^9, 
   3.8896542800369997`*^9}, {3.889654397818974*^9, 3.8896543980864573`*^9}, {
   3.889654573188239*^9, 3.8896545960306873`*^9}, {3.889654695602832*^9, 
   3.889654743625524*^9}, {3.889654780210291*^9, 3.8896548045763273`*^9}, {
   3.889654858695816*^9, 3.889654893287126*^9}, {3.88965920377252*^9, 
   3.889659249775009*^9}, {3.889660089084652*^9, 3.889660104561366*^9}, {
   3.889661103262156*^9, 3.889661129617609*^9}, {3.889661479851243*^9, 
   3.889661482104418*^9}, {3.8896640755982103`*^9, 3.889664117586946*^9}, {
   3.889664150856707*^9, 3.889664169146792*^9}, {3.8896644730751743`*^9, 
   3.8896644912057133`*^9}, {3.889664545844162*^9, 3.889664602587579*^9}, {
   3.889664809353808*^9, 3.8896648157447033`*^9}, {3.8896673800534353`*^9, 
   3.889667407389735*^9}, {3.889667543846843*^9, 3.889667543927713*^9}, {
   3.8896675844629707`*^9, 3.889667594554261*^9}, {3.889668310996533*^9, 
   3.889668324703663*^9}},
 CellLabel->
  "In[1180]:=",ExpressionUUID->"900a5208-f869-4d13-b0c6-f2f763f29aa6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Block", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "=", "0.01"}], "}"}], ",", 
   RowBox[{"LogLogPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Pout", "[", 
        RowBox[{"\[Beta]", ",", "m"}], "]"}], ",", 
       FractionBox["Pnoise", "W"]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Beta]", ",", 
       SuperscriptBox["10", "4"], ",", 
       SuperscriptBox["10", "16"]}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", "7"], ",", 
          SuperscriptBox["10", "14"]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          SuperscriptBox["10", 
           RowBox[{"-", "24"}]], ",", 
          SuperscriptBox["10", 
           RowBox[{"-", "4"}]]}], "}"}]}], "}"}]}]}], "]"}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.889653681972313*^9, 3.8896537862112226`*^9}, {
  3.8896538755944023`*^9, 3.8896539159807158`*^9}, {3.8896539546387377`*^9, 
  3.889654067705091*^9}, {3.8896547966973343`*^9, 3.88965479890023*^9}, {
  3.889667294975986*^9, 3.889667334887245*^9}, {3.889667397062339*^9, 
  3.889667398685175*^9}, {3.889667553349626*^9, 3.889667555198007*^9}, {
  3.889667612818295*^9, 3.889667658436861*^9}, {3.889667792509396*^9, 
  3.889667796986843*^9}},
 CellLabel->
  "In[1207]:=",ExpressionUUID->"1584090e-3aca-4fdc-9392-c74427947151"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJw9V3k4lVETV6GsRUgKoftyubbr3uu67/syZS9KioooLcRH2rSnEhFK2YrS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       "]]},
     Annotation[#, "Charting`Private`Tag$1143571#1"]& ], 
    TagBox[
     {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfUhv4bmN2UoOYnoLoi3FPA9URNjc7/yG4Os3XX+f
2KgM5098O3Vu7joVON/eK1St7bgqnF/4a7qU9G01OH/GoaTZ3GwacD53jd53
DllNOL/It+l+orcWnB9XFGlsXqIN50/rMEyS7NSB8w9tmygbvlUXzre69mnz
wrN6cL6Z5/WtGQ/04XzhV4qLXFsN4HzDFTfCYgUM4XzPossXlZYj+MrP+pvU
rI3g/MWXziwwOIrgy532bX0RZYzwv43/9WXPEPyonVPeC9WZwPnmD2bb7hUy
hfN31Sv/zJ2L4Jtrv686Y2yG0O9vnWV4AMG3l/Xsv+JpDufLf59VpXofwV/q
mXu5JssCzldd0fypkdESzk/fEO1+dCqC72+4hZNfwQoRHvsCJrFtQ/B3Hs7t
YHGyhvOZi322OJxG8D308pdpJdjA+cZJQmzSrxF8iUU/tXc22iLCLypxfyyf
HZz/YU9Xh8MMOyT//xC/qGsP56sIPRPJ2IngtzHx5IRpOMD5ty+0vphehOA3
394/+852BF/jjbTRDyZHOF/B0uK/mCeC/zPK9PmVXgT/fFPIpswbCP6PZ8Zb
GOWc4PxLStO33nRB8FfH/dq2MRvBBwAVyjXb
       "]]},
     Annotation[#, "Charting`Private`Tag$1143571#2"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{16.11809565095832, -55.262042231857095`},
  CoordinatesToolOptions:>{"DisplayFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& ), "CopiedValueFunction" -> ({
      Exp[
       Part[#, 1]], 
      Exp[
       Part[#, 2]]}& )},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}, {Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , 
     Charting`ScaledFrameTicks[{Log, Exp}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->NCache[{{
      Log[10000000], 
      Log[100000000000000]}, {-Log[1000000000000000000000000], -
      Log[10000]}}, {{16.11809565095832, 
    32.23619130191664}, {-55.262042231857095`, -9.210340371976184}}],
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->FrontEndValueCache[{Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& , Quiet[
      Charting`ScaledTicks[{Log, Exp}][#, #2, {6, 6}]]& }, {{{
      16.11809565095832, 
       FormBox[
        TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {20.72326583694641, 
       FormBox[
        TemplateBox[{"10", "9"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm], {0.01, 0.}}, {25.328436022934504`, 
       FormBox[
        TemplateBox[{"10", "11"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {29.933606208922594`, 
       FormBox[
        TemplateBox[{"10", "13"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm], {0.01, 0.}}, {18.420680743952367`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      23.025850929940457`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      27.631021115928547`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      32.23619130191664, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
      34.538776394910684`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}, {{-52.95945713886305, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "23"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-41.44653167389282, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "18"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-29.933606208922594`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "13"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-18.420680743952367`, 
       FormBox[
        TemplateBox[{"10", 
          RowBox[{"-", "8"}]}, "Superscript", SyntaxForm -> SuperscriptBox], 
        TraditionalForm], {0.01, 0.}}, {-6.907755278982137, 
       FormBox["0.001`", TraditionalForm], {0.01, 0.}}, {-50.65687204586901, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-48.35428695287496, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-46.051701859880914`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-43.74911676688687, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-39.14394658089878, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-36.841361487904734`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-34.538776394910684`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-32.23619130191664, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-27.631021115928547`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-25.328436022934504`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-23.025850929940457`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-20.72326583694641, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-16.11809565095832, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-13.815510557964274`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-11.512925464970229`, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}, {-9.210340371976182, 
       FormBox[
        TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
       0.}}}}]]], "Output",
 CellChangeTimes->{{3.889653770743883*^9, 3.889653786730852*^9}, 
   3.889653877496003*^9, 3.889653916951338*^9, {3.889653985854886*^9, 
   3.8896541185017633`*^9}, {3.889654226662342*^9, 3.889654282699503*^9}, 
   3.88965440892017*^9, {3.889654799708256*^9, 3.889654807089383*^9}, {
   3.889654860887253*^9, 3.889654895548987*^9}, {3.8896592175998774`*^9, 
   3.889659246035514*^9}, 3.8896601066103077`*^9, 3.889660754965274*^9, 
   3.889660928055091*^9, {3.8896611076897*^9, 3.889661131220633*^9}, 
   3.8896644943166733`*^9, {3.889664548714018*^9, 3.8896646053216248`*^9}, 
   3.889664818900792*^9, {3.889667299925405*^9, 3.8896673354093103`*^9}, {
   3.889667384063439*^9, 3.889667399172145*^9}, {3.889667546350214*^9, 
   3.889667555502335*^9}, {3.8896675880545*^9, 3.889667662059319*^9}, {
   3.88966777612353*^9, 3.889667798076242*^9}, {3.889668314893791*^9, 
   3.8896683272374077`*^9}, 3.890180832542905*^9},
 CellLabel->
  "Out[1207]=",ExpressionUUID->"37f59083-12c3-40ac-abc9-02f1aa2c0ecf"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"x01", "=", 
   RowBox[{"BesselJZero", "[", 
    RowBox[{"0", ",", "1."}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rc", "=", "1050"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"lc", "=", "1200"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"fres", "=", 
   RowBox[{
    FractionBox["1", "2"], 
    SqrtBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        FractionBox["x01", 
         RowBox[{"\[Pi]", " ", "rc"}]], ")"}], "2"], "+", 
      FractionBox["1", 
       SuperscriptBox["lc", "2"]]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ktr", "=", 
   RowBox[{"2", "\[Pi]", " ", "fres", " ", 
    FractionBox["1", "mm"], "3", " ", 
    SuperscriptBox["10", "11"], "mm", " ", "Hz"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8896587898666067`*^9, 3.8896588106666603`*^9}, {
  3.8896589790332212`*^9, 3.889658999839473*^9}, {3.8896590685527163`*^9, 
  3.8896591129338923`*^9}, {3.8896591462883472`*^9, 3.889659185863352*^9}},
 CellLabel->
  "In[1210]:=",ExpressionUUID->"7e4d7775-622a-4ece-b43d-64e147fc9093"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"list", ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log10", "[", 
         RowBox[{"3", " ", 
          SuperscriptBox["10", "7"]}], "]"}], ",", 
        RowBox[{"Log10", "[", 
         SuperscriptBox["10", "13"], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log10", "[", 
         RowBox[{"9.2", " ", 
          SuperscriptBox["10", "10"]}], "]"}], ",", 
        RowBox[{"Log10", "[", 
         SuperscriptBox["10", "20"], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log10", "[", 
         RowBox[{"2", " ", 
          SuperscriptBox["10", "9"]}], "]"}], ",", 
        RowBox[{"Log10", "[", 
         RowBox[{"5", " ", 
          SuperscriptBox["10", "14"]}], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log10", "[", 
         RowBox[{"7.6", " ", 
          SuperscriptBox["10", "10"]}], "]"}], ",", 
        RowBox[{"Log10", "[", 
         SuperscriptBox["10", "20"], "]"}]}], "}"}], "]"}], ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Log10", "[", 
         RowBox[{"5", " ", 
          SuperscriptBox["10", "11"]}], "]"}], ",", 
        RowBox[{"Log10", "[", 
         RowBox[{"6.2", " ", 
          SuperscriptBox["10", "12"]}], "]"}]}], "}"}], "]"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MyFrame", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"-", "1"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "20"}], "}"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"Axes", "->", "False"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"7", ",", "15"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1.36"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"AspectRatio", "\[Rule]", "1"}], ",", 
     RowBox[{"Frame", "->", "True"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{
        RowBox[{"Thickness", "[", "0.003", "]"}], ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}], ",", 
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", "Black"}], 
       "]"}]}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"MaTeX", "[", 
          RowBox[{"#", ",", 
           RowBox[{"Magnification", "\[Rule]", "1.6"}]}], "]"}], "&"}], ")"}],
        "/@", 
       RowBox[{"{", 
        RowBox[{"\"\<\\\\beta_\\\\gamma\>\"", ",", "\"\<\>\""}], "}"}]}]}], 
     ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times\>\""}], ",", 
        RowBox[{"SingleLetterItalics", "\[Rule]", "False"}]}], "}"}]}], ",", 
     RowBox[{"FrameTicks", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", "}"}], ",", 
          RowBox[{"{", "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"15", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "15"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"14", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "14"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"13", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "13"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"12", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "12"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"11", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "11"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "10"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"9", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "9"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"8", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "8"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"7", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "7"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"6", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "6"}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", 
              RowBox[{"Superscript", "[", 
               RowBox[{"10", ",", "5"}], "]"}]}], "}"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"15", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"14", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"13", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"12", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"11", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"10", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"9", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"8", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"7", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"6", ",", "\"\<\>\""}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"5", ",", "\"\<\>\""}], "}"}]}], "}"}]}], "}"}]}], 
       "}"}]}], ",", 
     RowBox[{"ImagePadding", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"10", ",", "15"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"55", ",", "5"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"PlotRangePadding", "\[Rule]", "0"}], ",", 
     RowBox[{"FrameTicksStyle", "\[Rule]", 
      RowBox[{"GrayLevel", "[", "0.", "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot1", "=", 
   RowBox[{
    RowBox[{"NumberLinePlot", "[", 
     RowBox[{"list", ",", 
      RowBox[{"Spacings", "->", 
       RowBox[{
        RowBox[{"Prepend", "[", "0.2", "]"}], "@", 
        RowBox[{"{", 
         RowBox[{"0.2", ",", "0.2", ",", "0.2", ",", "0.2", ",", "0.2"}], 
         "}"}]}]}], ",", 
      RowBox[{"PlotStyle", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Directive", "[", 
          RowBox[{"Black", ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Orange", ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Green", ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Blue", ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}], ",", 
         RowBox[{"Directive", "[", 
          RowBox[{"Red", ",", 
           RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}], "}"}]}]}], 
     "]"}], "/.", " ", 
    RowBox[{
     RowBox[{"Point", "[", 
      RowBox[{"{", 
       RowBox[{"x_", ",", "y_"}], "}"}], "]"}], ":>", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"y", "-", "0.03"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"y", "+", "0.03"}]}], "}"}]}], "}"}], "]"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label1", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"1.3", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "7.2", ",", "8.2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"1.2", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "7.2", ",", "8.2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Blue", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label3", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"1.1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "7.2", ",", "8.2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Green", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label4", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "7.2", ",", "8.2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Orange", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"label5", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{"0.9", ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "7.2", ",", "8.2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Directive", "[", 
       RowBox[{"Black", ",", 
        RowBox[{"Thickness", "[", "0.005", "]"}]}], "]"}]}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Figurechameleons", "=", 
  RowBox[{"Show", "[", 
   RowBox[{"MyFrame", ",", "plot1", ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"EdgeForm", "[", "Thin", "]"}], ",", "White", ",", 
       RowBox[{"Rectangle", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7.05", ",", "0.85"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"10.5", ",", "1.35"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
    "label1", ",", "label2", ",", "label3", ",", "label4", ",", "label5", ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<{\\\\rm GammeV}\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.9", ",", "1.3"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<{\\\\rm CHASE}\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.85", ",", "1.2"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<{\\\\rm ADMX}\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.81", ",", "1.1"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<{\\\\rm CAST}\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"8.75", ",", "1"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"MaTeX", "[", 
        RowBox[{"\"\<{\\\\rm FLASH\\\\,\\\\, forecast}\>\"", ",", 
         RowBox[{"Magnification", "\[Rule]", "1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"9.35", ",", "0.9"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Export", "[", 
  RowBox[{"\"\<Figurechameleons.pdf\>\"", ",", "Figurechameleons", ",", 
   RowBox[{"ImageSize", "\[Rule]", "400"}], ",", 
   RowBox[{"ImageResolution", "\[Rule]", "1000"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.889672905727866*^9, 3.8896731124094563`*^9}, {
  3.889673277798356*^9, 3.889673430068686*^9}, {3.889673465186058*^9, 
  3.889673528118127*^9}, {3.889673570299576*^9, 3.8896737021606007`*^9}, {
  3.889673737645886*^9, 3.889673762214449*^9}, {3.889673793356381*^9, 
  3.889673907756116*^9}, {3.889674033160501*^9, 3.889674418708312*^9}, {
  3.889674471822996*^9, 3.889674532694229*^9}, {3.890180893586214*^9, 
  3.890180949361187*^9}, {3.890181022848226*^9, 3.890181094429311*^9}, {
  3.890181127351495*^9, 3.89018114894565*^9}, {3.8901811944081*^9, 
  3.890181325491838*^9}, {3.890181435757025*^9, 3.890181657568553*^9}, {
  3.89018194538652*^9, 3.890181965012383*^9}},
 CellLabel->
  "In[1713]:=",ExpressionUUID->"3fa5ba53-437d-4072-a889-c70ff602ad82"],

Cell[BoxData[
 GraphicsBox[{{
    GraphicsComplexBox[{{4.0816326530612243`*^-7, 0.}, {19.999999591836733`, 
     0.}}, {}], {}}, {
    {GrayLevel[0], PointSize[Medium], Thickness[
     0.005], {LineBox[{{7.477121254719661, 0.17}, {7.477121254719661, 0.23}}],
       LineBox[{{13., 0.17}, {13., 0.23}}], 
      LineBox[NCache[{{Log[10]^(-1) Log[30000000], 0.2}, {13, 0.2}}, {{
         7.477121254719661, 0.2}, {13, 0.2}}]]}}, 
    {RGBColor[1, 0.5, 0], PointSize[Medium], Thickness[
     0.005], {LineBox[{{10.963787827345554`, 0.37}, {10.963787827345554`, 
       0.43000000000000005`}}], 
      LineBox[{{20., 0.37}, {20., 0.43000000000000005`}}], 
      LineBox[{{10.963787827345554`, 0.4}, {20, 0.4}}]}}, 
    {RGBColor[0, 1, 0], PointSize[Medium], Thickness[
     0.005], {LineBox[{{9.30102999566398, 0.5700000000000001}, {
       9.30102999566398, 0.6300000000000001}}], 
      LineBox[{{14.698970004336015`, 0.5700000000000001}, {
       14.698970004336015`, 0.6300000000000001}}], 
      LineBox[NCache[{{Log[10]^(-1) Log[2000000000], 0.6000000000000001}, {
         Log[10]^(-1) Log[500000000000000], 0.6000000000000001}}, {{
        9.30102999566398, 0.6000000000000001}, {14.698970004336015`, 
        0.6000000000000001}}]]}}, 
    {RGBColor[0, 0, 1], PointSize[Medium], Thickness[
     0.005], {LineBox[{{10.88081359228079, 0.77}, {10.88081359228079, 
       0.8300000000000001}}], 
      LineBox[{{20., 0.77}, {20., 0.8300000000000001}}], 
      LineBox[{{10.88081359228079, 0.8}, {20, 0.8}}]}}, 
    {RGBColor[1, 0, 0], PointSize[Medium], Thickness[
     0.005], {LineBox[{{11.698970004336017`, 0.97}, {11.698970004336017`, 
       1.03}}], 
      LineBox[{{12.792391689498256`, 0.97}, {12.792391689498256`, 1.03}}], 
      LineBox[NCache[{{Log[10]^(-1) Log[500000000000], 1.}, {
         12.792391689498256`, 1.}}, {{11.698970004336017`, 1.}, {
        12.792391689498256`, 1.}}]]}}}, 
   {GrayLevel[1], EdgeForm[Thickness[Tiny]], 
    RectangleBox[{7.05, 0.85}, {10.5, 1.35}]}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfStD+9yZMzIOZ8+AwBf7iC/8k25eQ/Cv1n8JffYA
wa/n11m34RuCf+pCazQntyycL9BWcOe3HILPuuWk7nwTBH+2sOuVCx4I/oPX
et6b4xB8hR0rp+qXIPiM29xMrToQ/Ik6QUu/zkXwD12pz7LfhOC/K7BjVj6G
4J9szc7ZfhvBdzuzS+vWewS/sLti51pWOTh/ut1xaWlpBD9e2eKymD6Cf7VB
PPqwC4L/ll/S4l8Egr9ZvPPpyzwEv1S4Ky2/BcG/4bDWpnkGgv/qmd1j93UI
/tx9n+7NOoTge3eZr2u/huCvOPfKV/UNgr/M5YBTIIM8nB9szMKhJ4bg/xa9
uWCJNoLvonWhb6U9gm+z3dQ3PhTBv1q6N2FxJoKfqXHNvbEWwV8THPuffzKC
P2EDG4/ucgRfuU3u5a89CH54b4R0+EUEv61DWdH3KYKf8ifm++dfCP6ngJiJ
U9gV4HzOBMf+diEEX+7luzJ3WQSfpVu3008dwXfMXMysZ4Tg+yesWhFig+BH
Xaw093BD8PfWNeiJBCL4H1wkAtSjEfwV657fOpaA4MdLbE9NS0PwAfTP4Zk=

        "]]},
      Annotation[#, "Charting`Private`Tag$1169131#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 0, 1], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfStD+9yZMzIOxmDw2T7iC/+km9cQ/Kv1X0KfPUDw
6/l11m34huCfutAazcktC+cLtBXc+S2H4LNuOak73wTBny3seuWCB4L/4LWe
9+Y4BF9hx8qp+iUIPuM2N1OrDgR/ok7Q0q9zEfxDV+qz7Dch+O8K7JiVjyH4
J1uzc7bfRvDdzuzSuvUewS/srti5llUOzp9ud1xaWhrBj1e2uCymj+BfbRCP
PuyC4L/ll7T4F4HgbxbvfPoyD8EvFe5Ky29B8G84rLVpnoHgv3pm99h9HYI/
d9+ne7MOIfjeXebr2q8h+CvOvfJVfYPgL3M54BTIIA/nBxuzcOiJIfi/RW8u
WKKN4LtoXehbaY/g22w39Y0PRfCvlu5NWJyJ4GdqXHNvrEXw1wTH/uefjOBP
2MDGo7scwVduk3v5aw+CH94bIR1+EcFv61BW9H2K4Kf8ifn++ReC/ykgZuIU
dgU4nzPBsb9dCMGXe/muzF0WwWfp1u30U0fwHTMXM+sZIfj+CatWhNgg+FEX
K8093BD8vXUNeiKBCP4HF4kA9WgEf8W657eOJSD48RLbU9PSEHwACpAmuQ==

        "]]},
      Annotation[#, "Charting`Private`Tag$1169177#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0, 1, 0], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfStD+9yZMzIOs2aCwEf7iC/8k25eQ/Cv1n8JffYA
wa/n11m34RuCf+pCazQntyycL9BWcOe3HILPuuWk7nwTBH+2sOuVCx4I/oPX
et6b4xB8hR0rp+qXIPiM29xMrToQ/Ik6QUu/zkXwD12pz7LfhOC/K7BjVj6G
4J9szc7ZfhvBdzuzS+vWewS/sLti51pWOTh/ut1xaWlpBD9e2eKymD6Cf7VB
PPqwC4L/ll/S4l8Egr9ZvPPpyzwEv1S4Ky2/BcG/4bDWpnkGgv/qmd1j93UI
/tx9n+7NOoTge3eZr2u/huCvOPfKV/UNgr/M5YBTIIM8nB9szMKhJ4bg/xa9
uWCJNoLvonWhb6U9gm+z3dQ3PhTBv1q6N2FxJoKfqXHNvbEWwV8THPuffzKC
P2EDG4/ucgRfuU3u5a89CH54b4R0+EUEv61DWdH3KYKf8ifm++dfCP6ngJiJ
U9gV4HzOBMf+diEEX+7luzJ3WQSfpVu3008dwXfMXMysZ4Tg+yesWhFig+BH
Xaw093BD8PfWNeiJBCL4H1wkAtSjEfwV657fOpaA4MdLbE9NS0PwAY9wotU=

        "]]},
      Annotation[#, "Charting`Private`Tag$1169223#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0.5, 0], Thickness[0.005], Opacity[1.], 
       LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfStD+9yZMzIODGDwwT7iC/+km9cQ/Kv1X0KfPUDw
6/l11m34huCfutAazcktC+cLtBXc+S2H4LNuOak73wTBny3seuWCB4L/4LWe
9+Y4BF9hx8qp+iUIPuM2N1OrDgR/ok7Q0q9zEfxDV+qz7Dch+O8K7JiVjyH4
J1uzc7bfRvDdzuzSuvUewS/srti5llUOzp9ud1xaWhrBj1e2uCymj+BfbRCP
PuyC4L/ll7T4F4HgbxbvfPoyD8EvFe5Ky29B8G84rLVpnoHgv3pm99h9HYI/
d9+ne7MOIfjeXebr2q8h+CvOvfJVfYPgL3M54BTIIA/nBxuzcOiJIfi/RW8u
WKKN4LtoXehbaY/g22w39Y0PRfCvlu5NWJyJ4GdqXHNvrEXw1wTH/uefjOBP
2MDGo7scwVduk3v5aw+CH94bIR1+EcFv61BW9H2K4Kf8ifn++ReC/ykgZuIU
dgU4nzPBsb9dCMGXe/muzF0WwWfp1u30U0fwHTMXM+sZIfj+CatWhNgg+FEX
K8093BD8vXUNeiKBCP4HF4kA9WgEf8W657eOJSD48RLbU9PSEHwApSLn5g==

        "]]},
      Annotation[#, "Charting`Private`Tag$1169269#1"]& ]}, {}}, {{{}, {}, 
     TagBox[
      {GrayLevel[0], Thickness[0.005], Opacity[1.], LineBox[CompressedData["
1:eJxTTMoPSmViYGAwAWIQfStD+9yZMzIOZ8+AwBv7iC/8k25eQ/Cv1n8JffYA
wa/n11m34RuCf+pCazQntyycL9BWcOe3HILPuuWk7nwTBH+2sOuVCx4I/oPX
et6b4xB8hR0rp+qXIPiM29xMrToQ/Ik6QUu/zkXwD12pz7LfhOC/K7BjVj6G
4J9szc7ZfhvBdzuzS+vWewS/sLti51pWOTh/ut1xaWlpBD9e2eKymD6Cf7VB
PPqwC4L/ll/S4l8Egr9ZvPPpyzwEv1S4Ky2/BcG/4bDWpnkGgv/qmd1j93UI
/tx9n+7NOoTge3eZr2u/huCvOPfKV/UNgr/M5YBTIIM8nB9szMKhJ4bg/xa9
uWCJNoLvonWhb6U9gm+z3dQ3PhTBv1q6N2FxJoKfqXHNvbEWwV8THPuffzKC
P2EDG4/ucgRfuU3u5a89CH54b4R0+EUEv61DWdH3KYKf8ifm++dfCP6ngJiJ
U9gV4HzOBMf+diEEX+7luzJ3WQSfpVu3008dwXfMXMysZ4Tg+yesWhFig+BH
Xaw093BD8PfWNeiJBCL4H1wkAtSjEfwV657fOpaA4MdLbE9NS0PwAVpx3/k=

        "]]},
      Annotation[#, "Charting`Private`Tag$1169315#1"]& ]}, {}}, InsetBox[
    FormBox[
     GraphicsBox[
      {Thickness[0.02014098690835851], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI7IGYC4juasmv+Kys7rBXS4UuPU3CA8cM5xdqN+RUd
9uTXvJ3ZquRgDALMig4rv72sOPNAAc6fCQKaCP4ZMJCD81PSgGCZFJwfrRoh
cy5GEm4+jA+z/8u+j1vTr0nB+eqfVF7O4pSH8+V3LdiXqifvsBfkLlEE3wBk
frEcnJ8OsjdNGs4Hm/tNFMJ/J+HQqsCuemaKqMMD13jHWRvF4Xyw898Iw/lL
bi1/bMjMBrH/njicDw6HA0pwvr7WSuELSzQdRConlZxlEXH48630wZyNWg5v
2nK7jaLF4fyQt5c/zmiUhvOVrz0KZrBRcJCeF6d52kDTwXlCs1DaLQWHHQ5N
j47/UIH445mCg88JdtvZWxH8n29fH7BcrOLAAAIGinA+JL4w+TD9MP6TxIXX
TPRVUeWvasH5/hcnxvxz1obzJaZe4cxI0nZwX3N0OYMHgg+OV2UEv/TwNteZ
sooO+oryX3LCtB3eL1qvcPaHgsN2kH8ktCHhMVveoYHlaL+huabDDFD6sZRz
CLglXZMopAWJj0BpuHkaoPg/KQbnFywv2fDPnwfOB8eXzy97P5B7F6vD+bD4
gfEPdO9rMlksDddvAna4iEMbKJ6viMH5YP9ZSMH54HQgIudQdf/HLWNvUQdX
kPwNeUi6j5SAxFeUAsTdF8Xg4QGOFwdRB2FQeghB8GHhic7fGWwV8b8dwYfY
Jwbng9PVEjk4/z8I2CtAwnuuIkb+hfEBWVqUdg==
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIQbWIMBJv1HR64xjvOKpR0gPFjVCNkzsnIOJwBAR1M
Pkw9jD8TBHaKOdR82hCQPUvPwW3N0eUMEWIO+lorhS+4IPgvsrS/TY/VxeCv
FdLhS78nAed/2fdxa/o0STifPzbgvtF3BTh/5beXFWcclOB8kcpJJWdNlB1k
5sVpng7Qcfj59vUBS2UVh/NXw97oV2s7pIHAMxWH+t9WBecytBw26OUtZrRR
ddgEomM04XyP/bWyFunqqPznqg7dNp670j4pw/l782vezkxVgvPvaMqu+b9Z
0eECyL5oNYdwTrF243hFqDyCPwMUTpXqcL6Zzd6gaQ/VHVJB7juG4H9YtF7h
bIQSnA+KFuNgZYcWXv/1U1gR/C3mPw6lrFKD83UV5b/kmKk7iPZ4vWIJgfo/
WgNizkEVh+O7dvSyBWjC+bDwgPHB4XdBGxKfN5XhfJj/YPz/ILBfAe6e8sPb
XGeuVXDwOcFuO9tU1eFNW263UbQsnC+/a8G+1HWScL7GJ5WXs16KwsMbkn5E
IPFxRwPOZ+Hskk/O04LzH0SIb7/YoO0Q8vbyxxkLxRwy8j+0nvyi7VB9/8ct
49cSDmtVnzTP49VxUADbJwYJn1M6kPT0TQTqfl04/8+30gdzAvXgfFj6h5gv
6oCePwBn+Vsw
         "], {{13.907800000000002`, 6.981249999999999}, {
         13.907800000000002`, 5.8125}, {13.037500000000001`, 
         5.418749999999999}, {12.524999999999999`, 5.418749999999999}, {
         11.9406, 5.418749999999999}, {11.4516, 5.84844}, {11.4516, 
         6.42031}, {11.4516, 7.993750000000002}, {13.478099999999998`, 
         8.137499999999998}, {13.907800000000002`, 8.160939999999998}, {
         13.907800000000002`, 6.981249999999999}}}], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI1IAaxQYAJSjNCxZiR+OjipLKRzSGGTYwbiHHbSNML
AA3FAos=
        "], CompressedData["
1:eJxl1H1IU1EUAPDZBDFSI1EHKcy9N7Iv2d7e20cknP6w/CCTJBihgrWp9Cll
pJJUhklNWB/W0MSoQSgWGkRZgVkhBWk0DP+YhSESWkkRuRaV5r1yzku9cP/4
wbv33HvOuS91z+Gdbq1Go4mYmwVzc9nczAtcLJw56gDZwkYCoOv1UcaBpkS4
eiGuxjpiJ4+X3BiWvarvph/yRzTa4amnt07W6sjx1ZcqB116sjA8VqBpNZBX
FuWPStsE+PEweP5vph3u2cLPXMtFyKh2titTNuiBurEXYRGcSQ8CmmIbNDXU
7x5KNs5/P20l1/7eVPE6rCx0lQLO6MQGS5cArqJ3W7VZCnSEJqsG+gzz+6co
cDqy32v2ibBiR1eTu0qm9fz7Hgt5lg2vRObnT5bg3ObsR6UGAfyjvbGtWgm+
3ezSD7YbYHVb8dpXmqXG9X9Cxz60lpjgxPfu/P1BkXyKnTtNhMacT5Gy2Uxu
ZiPbDHdWbYgtmxHIvFxDBvKXswc90mMdGeuzl90nTTXGW2ysPz9vtwlqRsNB
S24C5L6Myri2y0z2sX7oVI33R8ewfLar5vHDEu2PxvhPalPsZbJqnu+4pcb7
oQf40JOPP7+f2bxdgKQrb6PLxyT4NfW5z+EXwVtQKfquW8h8WaFMZmVoaZBB
ZP15QCDHsf78mUrG+Gg83zTrR7dqjLfYeH/+fr5aKD/8vV2WyWlTMb2mSdW8
PlsUcikbH1Xz96BYaX80xtexfBxRyPw95S013g+N+UVjfitue0bK9VbK38S+
9SHfe9XG8TNtgy02cg7rn34b5ReN+UVjfDSej+fHrxrjLTben7/vjTbKz62J
rPTZgGr+7tfYybx/Tqo2reuIfyM6Ftbnv//jPxx2RMs=
        "]], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGI1IAaxQYAJSjNCxZiR+OjipLKRzSGGTYwbiHHbSNML
AA3FAos=
        "], CompressedData["
1:eJxl1H1IU1EUAPBNBTHEItOkD5h7b5Epi+ai2tc7C7RvkjSU0HDl1MrKP5I0
HJWlUgsCUUwKqfxDhWSFVvZtmWS1pWFIqCGIkVlCSZkSWbsXzrk0L1zGj713
zz3nvHtj9x3d5QxWqVRq/0z1zyD/DN/pqXZetYMxkY0oQJdrQnXe6mi4pT/S
oE4Tzlh8961KL/zEtXx9XoIdnroflxmDY8iRJVXHfDkastQ/kqq6oiUvyEoZ
NmySILuzL94ZZoe2ddPPcubJENJQZVJ/AGiHspEX0zJETtp7cmsAqivL9/Qt
04GDPe8Q3t4dar3cpfzvJAUywqIrEz0SrF7VHNm7SIHmqc/F3g4thCfrioLG
bXA6pOvimloZ3i8tdRiSbPQ+f/6slexlI9NCPvnbVPhmzAznLFvu52olKLzh
HszvNcO36x6Nr0kLnw7GT9X65hrf7+7c2HJAb4LSyZsphwZk8im27koZ0ll9
Z4Xzcv0j2gwtCxMi8mYlMm9Xn5b8teKw2/Aghoz94fn8MJExXqCx/3y/LhOc
GJ4eSNwWBTE178LytWZyTtZQcnCxMOaP5vUsspB5/OcWWh+N8S9sHQ8xqoV5
vYfMc4z5ofmvV0M+3nknqW6HBB8d1/qNHgvMTHzp2NAgQ6bG/n1/gZV8qc4/
4mzkR+x7TLOBzL7PAok8n32fv2LJGB+N++uoaEx/ZRDGeIHG/NvYeXpoFfWt
3xv3OttG/nlv4Pyf28K8PxEKma/TKszPgxpofTTGH2X1UBSybvRMvW/JXGN+
aKwvGutrKcloWjuhUP0GWb93A5n97WsVdrP+vgSqLxrri8b4aNwfv4/ahTFe
oDF/fn+4gOrDyunsEW4c26z/OyPMz8sKO9nFzl2xcOD9+A+2MCiF
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQzbJ4khWjrovDfxC4L+UA46t/Unk5S1PaQeiT4/k0
VReH6TOBIFLaoW15+CkjGQSfAQQEEHywfl4XhxjVCJlzMtIOy1546P3nRJj/
YB/fHONHzg5rhXT40u+JOWzUy1vMWOPskAYCx0QhfBsEvzJihenZ305w/uX8
ePZziU4Ob9pyu42kxVH50fJw/n3XeMdZigoOvP7rp6RyuMD5YPdoIvgw/6Lz
9+bXvJ05FcEvP7zNdeZfJYc3vPsMZt5ydtgAdqeqw3KQeYoIPtj9JU5wvrzj
x+Qzbx0d+GMD7hsdV4LzRSonlZxdIg/nzwSHn6RDwuHL2qmdThD+ThEH1SfN
884aOcP5YP+8QPBR40/SAT0+AZS0ySI=
         "], {{39.612500000000004`, 
         8.29219}, {36.775, 8.29219}, {36.87029999999999, 10.1641}, {
         37.92029999999999, 10.3781}, {38.25309999999999, 10.3781}, {
         39.52969999999999, 10.3781}, {39.599999999999994`, 
         8.696879999999998}, {39.612500000000004`, 8.29219}}}], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJtIGYC4oTDl7VTNT0cZObFaZ420HKA8SWmXuHMeKTl
wLJ4khXjXHcHnxPstrOvajlURqwwPVuM4O+81fU3VR3BTwTpZ3SH64fxYeY/
SVx4zcTf3WH6BP4qM20thwjx7RcZ0twd/oNAvSacn5oGBGwIvpnN3qBpDzXg
fC+wfRoQ98XC9Gs4fNoQkD3L3s1hrZAOX3qdpMOvmNyj/4RcHQy0VgpfUNF0
yOH8uSCd29VhziLlnX/SEXyY/bj4MPd/AZkfjuArOH5MPlOLyYf5v8frFYtJ
pCs8fG5K1yQaPXWB80NKVKb/34Hg601Y8MOwD8EHBUOaGoJ/KT+e/RyjC9x8
GB9mP4//+impCQh+7W+rgnMVCP4JTatJp/tdHCa3t0ZdttF0OAMCX1wd3rTl
dhtJizocqJW1SP/j6tAX0e3PWCACid//rg4mxiAgAlEv4gbnP9jHN8dYC8Gv
AKUPbTcHtzVHlzNEiEDcb+YG9YeowxvefQYzu9wdmnmBDm3VgLh3hrvDqcNO
azPlNCH+2oRIH+jpEwCBNhh0
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32439307852814453`],
      ImageSize->{49.647970112079705`, 16.338709838107096`},
      PlotRange->{{0., 49.65}, {0., 16.34}}],
     TraditionalForm], {8.9, 1.3}], InsetBox[
    FormBox[
     GraphicsBox[
      {Thickness[0.02354603249352484], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4ur7P24Zdys63HeNd5ylqOAA4wtXTio5m4Lg
zwSBTgUH9zVHlzN4IPhgeW4EH6yPRdHBeUKzUFoWgv8fBOwVHNYK6fCln4Pq
ey3h0KrArnpGRAZCTxGF0CXicP46kHo5ETh/ya3ljw2Z2aB8cTh/5beXFWcO
KMH5+lorhS8s0YS466eww59vpQ/mbNRy2BFsFfE/XRzOV/+k8nJWpgycn54G
AgoOAbekaxInaUDMfaDgcOqw09rMfyoOp88AwRsFB58T7LaztyL4P9++PmC5
WMVhb37N25mminA+LPzQ+TD9MP6TxIXXTPRVUeWvasH5/hcnxvxz1obzJaZe
4cxI0oaEpx+CD/avJoJvDALKig76ivJfcsK0HcI5xdqN/ys4bHdoenRcQhsS
HsvlHRpYjvYbmms6HOje12TSLOsA8taZHi0HEVD8uUjBzWsDhfsVMTj/Bu9t
sVQzHjgfrM/nl/2LLO1v0+eqw/mw+IHxwfYslnbgceTzmpHJ42ACdqgI3HwY
H+I+OTgf5n+wu1ikHdDTLwAadD+A
        "]], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIAaxQYCJAQEYkWhmJDWExHGpIVU9LjUD5Yah7l8A
JrECaw==
        "], CompressedData["
1:eJxl1F0oQ2EYB/AzRLuRlpmijM3mzNhhLkh0SMpXPiaUyPdXQpEiF7K48XlB
Lmgp4kq5EVE+ckGzWvJVIrVcMFyQtLhxDv2f5ezUufjV6Xne//s+74lu6C5r
9mcYRia8ecLrJ7zTlj7t/H4Sn2IWHyUPj6qDYh2zYfzh2FqlfcTra8V7lnOV
I1epts4YG8dPVY0Xy0JU5N9y5+HkkpuIoXoFSw6dyHcHfLBUL9JWy55yBuoH
Yz1Sh89dyNtcBr61RXj6k/jCk6CMhUsDX63Oemsc4sgr93vBixqvf+vMmMgb
iV3LssUEcl15mX5JnkD1YfT3vD4fpFm9dl5WvJjSTeT12AerrchE+WDkh7VX
LgvTqeFPHcJjjPMxvodRz36Uvd6eGUf9jNFRH52fLPl4Z3sysMfgY+R57Ij/
nL9j/+d90pObam5z/VO9dokHNqwji8txTGjJOTNWRcuXhurD6K8U192nJbt7
N5Xf8TryXx6dJJ+O8sOYJxjzhnqYR/SDsR6pMe/IM3jvuTEXKCkvXCquI1lP
xn7B2E8Y+436MPrjvGCcJ4zzRj4Y+eEBsd9uDM2T1PgeRj3MK/phnmHMu9TI
g/uCvLhPcIRoNUfGfYRxX2Hp/+cHUr3SQQ==
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 
         0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQ/edb6YM5E60cTIxBQNQBxm9VYFc9M0XMYcoE/iqz
05Zwvt/FiTH/JiP4M0Eg09JB/ZPKy1mdEg4MIHDBDGKOoTZE/WEzh5pPGwKy
q7QdIsW3X2TYZ+Ygs/yFh958bYi9kxF8Xv/1U1IzEHyJqVc4M5LMHM6AQA9U
fbCZw3SQu7S1He5I1yQaXTWGiF+WdNhi/uNQyipjh7VCOnzp98Qh8qHGDiFv
L3+csVDMAWTs/4lGcPfD+DD/3xD65Hh+m7FD1f0ft4y9RR1iFBw/JvOYwPkl
W0V/n56H4EeA/PPOBK4fxoeZD+bnmcDtB4eLIowvDue7rzm6nOGHBJwPDkcH
STgfHM6Rkg4y8+I0TxvA1Es62FVGrDDdC+VrKDicOuy0NnOfOZz/deetrr+p
Fg5g512WcLgFCo9SC6j5CP6OYKuI/+oI/sHufU0mzAg+SnzfNIfzbUH292Ly
YeGx5P4+vjmXzeHhZaC1UvjCEQs4n8tNtZRJyhLO7w8uUZmej+CD05+3FZyP
nl4B/SwfOw==
         "], {{23.623399999999997`, 8.42344}, {
         20.857799999999997`, 8.42344}, {22.2406, 12.392199999999999`}, {
         23.623399999999997`, 8.42344}}}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzFDMAOUzoImTyibGHGrZRS02tdwMABjq
AoU=
        "], CompressedData["
1:eJx1lHtIVEEUxq8phQVG7ZqLr3XdXUVXrFwf1d6797OoiCJDCZfoaaVmmAYG
akYPM6mld5GaGKWggpJ/FD5CW1LTfFSSidhDMaPMipQwH1nt7LRzwejAcPnd
OXPmnDPfjCouJXq/I8dxDtax2TrmWEd/g0uhPgkozLfapBfsXD4+nN6R6oMK
86tEbj2gJ5atgjJydG+HF9BBbJMvNEPZRZ1tIjhiu9X4OX5koDBSxFl+Q138
HTXuRUw82tdmpPMDauqfKdD/5zQY2nO7J7SfR9ZY1ZaDfRpsap0n3NzKI+/S
wszwBX6MZ0jcy/6Mr+bmbHvBB0BRtDOgnRPwIUk3fqM+EGn3Xafbv0ocSvJ+
JzK21SEDBk1u1V0Dfnh4zGtFgif+7q9Fbd+5mf1KwJ3EvSRxDU4NtqRrcYsP
6i4Iltg2L/7LJ52aLy6/IfGywHLZcyc/xrY6XgYyjuq6vP3XGh1jxfVu58Q4
HSJ6mpNDl0ksWrfJ00ksG4t8Fq+VWEv66w5at0wHT1LHcxGtjasrDxQFoIV8
jSKqSb4KHZaSvNKMbL29f3auCj5U7FDIM7b5lxgw9WXEsnJNAOPElG85T7r9
GLfW1ZyfW6XF8elVqU97DZgk/sUa5BGdbeBhcl6Sq7+rpv2/x1O9WXypHpQC
iFv+WV/s2/F6neOEAHXPYAzn6YumM6WxbXFGHO2f6NOPqKiO5ouoT8n6kn9d
hV6PrD0hYSIG1u6KLDisovk0iZBlXEnrHPKhcRcB3xtG7yeEKxmnk3hmT8br
K5pLuQkF1fNJETk+87Qd11xpvqeNjG16nhIYvyc6EwR8PpNsDvFYQvMv41ET
s8r021+BE0QXPwywmBtOhRa7w5+s/2RAP8l3kTf1/2iAnORboqT5Dxmobh19
kBBvtcf/Z3v/Z7P/mGa44ImSse3+fvZmnEnq3+jK+ILJHOWQKmds05NeTr+N
ElMdS2w/bxpPjljrNeO+GlC5OMgl4a0cFnJ+0Tztc60bUsgDY+HpeXW50vt8
QpDikX7lGhkLGaaysDciY/t7Zev3AwVmv2d/AIgdC6Y=
        "]], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIZIAaxQYAJSjNCxZiR+PjESVVDLTNJtYue5gMAwesC
Iw==
        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYCYpFPjufTel0c7mjKrvm/WcFhg17eYsYcBP9J
4sJrJu4uDu5rji5n+CHp8IZ3n8FMJReHVgV21TNTxBzqf1sVnFNwhvN7vF6x
mAQ6wfn6Exb8MORD8I1BgNvJoeb+j1vGrxH8aNUImXM1EnD+WiEdvvR1Sg4R
4tsvMkxD8Hn9109J1XCG88H2WTo7PHCNd5z1URHOV/+k8nLWSXkH1SfN885G
YfITQoLUF2iqwdWj86e0t0ZdllGB28cAAgnKcPfA+DD3ovOl58VpnjbQRPj3
04aA7F+a8PDQ11opfEFFCx5eMH778vBTRjLOcP6Ub2zxM/4g+BURK0zPars4
iII0ftGA+MfJxcEAJN+i6tAG0p+C4IP127g4+Jxgt519Vcthvo3OlVn/HDD4
MPNZFk+yYpR1hPN/x+Qe/deF4H8GemNWv6PDnEXKO/8814TzU9OAgA3BB/v7
sgSc3xfR7c8oIA43D5YeYPbB+DD3oPNNwAaKOvCA4iPABc5HT78A9PoI6w==

        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32439307852814453`],
      ImageSize->{42.46522540473226, 16.338709838107096`},
      PlotRange->{{0., 42.47}, {0., 16.34}}],
     TraditionalForm], {8.85, 1.2}], InsetBox[
    FormBox[
     GraphicsBox[
      {Thickness[0.025464731347084286`], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 
         0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQfQYE9ig5mBiDgKgDjN+qwK56ZoqYAwMIGCjC+Q9c
4x1nHVSA80+D1OcoOKh/Unk5q1MCYk6xmMOfb6UP5hhqOxzs3tdk4izmUPNp
Q0B2lbZD1f0ft4y1xRxklr/w0JuvDTG/QRTObwOZe0UEzo9SjZA5t0cE4q4e
mHoRh+kT+KvMtLUdCpeXbPjHzwqx97Kkw3avDRZzdjI7rBXS4Uu/Jw6VZ3QI
eXv544yFYg4bpLfpnnrz1R7mfhgf5n+7Esfa0zIsEHd6izpogPx1kg3OtwfJ
x3DD+V/3fdyafo0XHn4wPsz872A+J9x+SPiwQ/nicL77mqPLGX5IwPlgfzpI
wvkzQSBS0uFF7ePs829g6iUdCkD+8+eB8DUUHM6DwklHCs6vAbnztIwD2HmX
JRy2B1tF/GeXhZqP4O8A0eoIPjjemBF8mH9mgB0iBeeD9aVLYvBh4QH2Z6MU
PLxS04DATQ7Of9OW2200Wx7Of79ovcLZCgU4H5L+lOB89PQKALnpGf0=
         "], {{
         6.423439999999999, 8.42344}, {3.65781, 8.42344}, {5.04063, 
         12.392199999999999`}, {6.423439999999999, 8.42344}}}], 
       FilledCurveBox[{{{1, 4, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}}, {{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3R9cojKd38ghPQ0Ipik5wPgndu3oZTNQd1h8fx/f
nGIDB4mpVzgzHmk5+N+Srkn8pAPnzwQDFQy+zLw4zdMGWg6iPV6vWERU4fwZ
E/irzE6rwfkvsrS/Tb+r5iACUvdFE84PANkjhOAbg8BlCTi/L6Lbn1FAHG5e
qwK76pkpYnD7YHyYe9D5JmADReH+gfGvC31yPF9mAOfDwmM6SFukjAN6eAEA
QRl7lQ==
         "], CompressedData["
1:eJxTTMoPSmViYGAQA2IQze2mWsr0y8BB+dqjYIY5Sg4wfmoaELgpOlwX+uR4
/puBw33XeMdZgnIO9b+tCs55GDiof1J5OatTymHOIuWdf47rQ/kSDjWfNgRk
R+k5tCqwq56ZIuYwYyYQROrA+dsdmh4dv6EJ578u3ir6+7QGnP8fBPZrONTc
/3HL+DWCH60aIXOuRgLOn9zeGnXZRhPOTwe5l00Lbp7MvDjN0wZacPtgfJh7
YHyRHq9XLCF6cL77/lpZi+f6cPML13TfzigwcNhi/uNQyip1ePjsAJn7QxXO
X/HtZcWZCcoO6OEJAGacng8=
         "]}], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYCJAQEYkWhmJDWExHGxiVFPLTOJEaeFv2gd
JshsAKgSAlc=
        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGJHIGYC4qkT+KvMbts4mBiDgKgDjN+qwK56ZoqYQ4T4
9osM8xB88alXODMOWcP56m959xnstHboi+j2ZxQQh/PBxl2WgPMDbknXJApp
wvkiPV6vWL5ows2TmRenedpAC24fjA9zDzpfAqTvkZbD8hceev8ZreH8J4kL
r5nst4Lzt+jlLWbcY+WwAUTf0XJYcn8f35zFVg5zFinv/JMOlDf/cSiFy8JB
fteCfanrJB1AzjIpNHVg4eyST87TcnBoenR8RrQp3Ly631YF5yIQfDAthODP
BAFLYww+zP3paUBQhuCD1QWZwPnTQP6LNoGHD4wPCz8YP0Y1QuacjBScDwtv
GB8WPzD70fmw+K4H+afD2KHq/o9bxt6ikPDQMoHzGUCgAcH3OcFuO/sqgt/I
crTfsNwUzgd5L+2YKdx8GB9mv4HWSuELS0ww+DD3w/gw/8H4EP9rOXzaEJA9
azmCD7a/3dzhTVtut5G0GMTeyeZQ80UdYhQcPybPMYe7R/VJ87yzu8xR3XcN
wQerv2MOSc8Fog4lW0V/n35n7rAj2Criv7qYw/5aWYv0K1bw+PoAcs91TD7M
PzA+LH+cOOy0NvOcFWp++mQJ54PDdysmH+Y+e1B6/G0JD+//IPDeCs7n8V8/
JdXDGs6XALlrAYJ/AxhsRlNt4Hz0/A8AjH2Oqw==
        "]], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGIVIAaxQYAJSjNCxZiR+AxobFxqkMUpUUMLM4eTvwDH
GgJ7
        "], CompressedData["
1:eJxllH9IU1EUx6cGJliRsl/4a+rEbYqJPkRE984dpJKlplLRLzFZs8xM0j+y
JChUav1RZv5YEY6gIWgaKGWpsUwSZ1n4I1hRZoVliqkhhoW9++a9F+vAhffh
8c73fM895wUfKc4yekgkEjfh7BKOu3BWccwZgIvFIQXClSrPsKFaGeyTP3gt
qWOc1zcSYSxhbDoqRLoBJDhAAc+1CTUOTwQT23ORxR4K8hujXgVOBN9Pd0pX
zBqotu0djPmJYLDP0HosUAspYWXuFpUB6q9uKY+L0Lny3zeA/+3DWkc0YwXO
M6lz5S82wM4Bz6SbYzr4lGcd53IZX9kxvYHbylj0M4Uoi/VWMS70+tVkykc0
P2Gib/uaGrVqFRg/BOkgCM3nD3USP1rK0bpm31dqxnGJPVl1HzWw2J5ZaGlD
cL26cv9It8alfxfBxU0ZbbWVGuhyXv5jnAOQ4sJz1C6/wQD5h94leyi0MITD
H8BPrEcLWNYhAxge2zOz7QDjswuCUDnjz7gvw2scB9RPGvZd9D8T/9ml6vrV
VFjfTytP2Vso25jKWJybRT3lqeMRS/UBjHsqAuJNo0k0P2GiHz67qTe6S0/5
B+7XGz1kOv3O5fmssZyHL9hPhhbMuJ5mAN8zNaUvOkLg91LZxK3dPMxUFZlj
Hitd8xrIQ/iC+pvlkgI6ok7ecevWQ87syHyDVQYNjUI0J9H5JUzmX+x3pB7K
Pyw7Y9OkMIDnNJ2xd7IwsNOMD6qEC0/kKYv35waUn2C/aqD5CRP98ysJp14O
8KB61NRrvCej/W71idxsei+nHCS+V1AWv+eUUNxiflvQTvwq4VmVsGBPeUhp
6bdJlpWA7TXaAULHJ7Ml/iFQgfUeIppPnG87ovsrzn8fWsvP2G7uvcB5MBb3
u0Tu2i8bov0V/Z1A1B9h4l+s/xqi/Ykf7y/iNhrW94tjTPabsKjvYPzv/+sv
j5AH5Q==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32439307852814453`],
      ImageSize->{39.26704856787048, 16.338709838107096`},
      PlotRange->{{0., 39.27}, {0., 16.34}}],
     TraditionalForm], {8.81, 1.1}], InsetBox[
    FormBox[
     GraphicsBox[
      {Thickness[0.029256875365710942`], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJdIGYC4ur7P24Zdys63HeNd5ylqOAA4wtXTio5m4Lg
zwSBTgUH9zVHlzN4IPhgeW4EH6yPRdHBeUKzUFoWgv8fBOwVHNYK6fCln4Pq
ey3h0KrArnpGRAZCTxGF0CXicP46kHo5ETh/ya3ljw2Z2aB8cTh/5beXFWcO
KMH5+lorhS8s0YS466eww59vpQ/mbNRy2BFsFfE/XRzOV/+k8nJWpgycn54G
AgoOAbekaxInaUDMfaDgcOqw09rMfyoOp88AwRsFB58T7LaztyL4P9++PmC5
WMVhb37N25mminA+LPzQ+TD9MP6TxIXXTPRVUeWvasH5/hcnxvxz1obzJaZe
4cxI0oaEpx+CD/avJoJvDALKig76ivJfcsK0HcI5xdqN/ys4bHdoenRcQhsS
HsvlHRpYjvYbmms6HOje12TSLOsA8taZHi0HEVD8uUjBzWsDhfsVMTj/Bu9t
sVQzHjgfrM/nl/2LLO1v0+eqw/mw+IHxwfYslnbgceTzmpHJ42ACdqgI3HwY
H+I+OTgf5n+wu1ikHdDTLwAadD+A
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 
         0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQffqw09rMe4YOJsYgIOoA47cqsKuemSLmkBx7x41Z
AsGXnhenefqBAZyfngYE2wwc1D+pvJzVKeEwYyYQWOo4/PlW+mCOobaDqc3e
oGmKOg41nzYEZFdpO/icYLedLarjILP8hYfefG2H/yCwXxvO32L+41BKFoJ/
AuSeOG2HMyDQA1Vvr+0wfQJ/lZm2toPvxYkx/5zVIO6/LOnAxNkln/xO1WGt
kA5f+j1xqLyqQ8jbyx9nLBRzKD+8zXXmXmW4+2F8mP899tfKWrCrOVTd/3HL
2FvUIfCWdE3iJgS/keVov+F1dTjfG+SfUg24fhgfZj7Yv6XqcPuntLdGXb6j
BuWLw/nua44uZ/ghAeczgICDJJwPCtaZkZIOF66GvdH/DVMv6SDa4/WKRUQD
wtdQcNBVlP+SI6YH57fw+q+fkqrvAHbeZQlIeDTrQ81H8HcEW0X8V0fwD3bv
azJhRvBh/gHHg48enC8Csn+LLgYfFh4PIsS3X3TQg4fXX1C6EDSA868LfXI8
n4bgRys4fkzeg+CD098MQzgfPb0CAHI/JKM=
         "], {{14.923399999999996`, 
         8.42344}, {12.157799999999998`, 8.42344}, {13.540599999999998`, 
         12.392199999999999`}, {14.923399999999996`, 8.42344}}}], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzFDMAOUzoImTyibGHGrZRS02tdwMABjq
AoU=
        "], CompressedData["
1:eJx1lHtIVEEUxteUTCor3dVFTfct64aUc/feEoVT0ls0FEKjp/nYXrqCgZkY
GZvp9tBUTBOhFFLQVFJ8hGKFpGgPySQ0chFBTYVSE03Udu60c8HowPzxYx7n
zHe+GXlMUkScvUgksrOOMOtYZx0zdcculTjuhtJiayxuBxtXzU+k9hplcPfI
dwfmFQcIxy05pDRKlnoSOejFEaqAaPemPtEKCyIcZ5Ww06/K9WMKC9lBh1vj
nyph/KJuvmhZT+YtSojC658z0MAtvI7NUYG0sN/J4MJAOk48qIIbS4HG93cQ
PMrdksZu1FBenr9qKc3zpZyfZTrxKUgLYX15J1cQA2M4T5sfVI4f8l+V6ynH
43DjKONrFkdzMIILsWigzj+x3O4y9ze/muxP5sCj7LS2J1fgZsgceZuqBmO1
eciQKzA/X/8v33TofLCrSGBeFwcN5dAux+DHn/0oh+N7hOgo87rE6KBiuN25
NF9gopvAvP4ZAmdgfQwcMLhfrjqijz0HXW/21Vwo0xIdk1lowvVKdRB76usB
+0o93W/Tz8aj554MMB8Q5fN4/ZcA+D092bEnREvZkPTD1N2vodzV2nxvfZ0a
6rG+mxAs4vXlKuKbdARRTm5ZqFYJs9hvY4j4rUNB8kQwpE/ZCuIDnR6UAyOR
Ii8F/GoZzFku1MP14YVBNCkn/gpmoS0pfbq4UA6bw2sL4gwsWPaf2VuSLCf3
W2DB9drDlHejMuKH4xzMtf9sTGB9KKfi88xelA9Wdz4TLUhJ3xpYMMkc1b0F
EvI+mvSUeT/7C+yFfWNkYOr2FXOApxsU4fqHEDRHBkat+kpJ//wQdJjbM5ly
D7LfG8EwrnebN1nviUCM663wIXpKEXl/9jKiy2LAf9mm/1r2nVFNlHT7UOb7
MOVNOQ3f/6iE8v0oc7idUUyZ9xMSQwLWZ15g/j1uQJRt/SbnicGM/w85ghqX
Hc4J38Qwh/tnQqTuFnfi71lE+tUnIX59wdDzeL1a9ZT597eVo2z7r3i9X0ph
7X/2B0EXDyk=
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGItIGYC4oTDl7VTIx0cAm9J1yQWqTpEim+/yGDn4OB/
cWLMv8NaDvpaK4UvhFjC+REgeTlLuPpur1csJokI/ka9vMWMPZYODSxH+w3N
NR3qQfRyS4cAkLyQlsOMmUDQaQ3n56/pvp1xAMH/uvNW119RGzj/xGGntZl6
Ng7paUDApuUwdQJ/lVm2jYNID9DiL5oQ+Twbh+kg8dUI/ikQLYfgrxXS4Uu/
JwHnM4CAgzic36rArnpmipiDiTEQOFvD+T4n2G1nX7XC4IPVGYtC/WntUHX/
xy1jb1GHP99KH8wptIHzefzXT0l9geD3BpeoTI+3hfPPgMAcOzj/OMg9/+zg
5sP4MPtl5sVpnp5gh+qeVFsMPsx/MD7M/zA+LHxgfLA/tms62Dc9Oj4j29aB
hbNLPvmdpkOMguPH5Dm28PAHp4cttvD4samMWGHKawfng+PbHcEH+0/EAc4X
n3qFM0PJAZ4+jmtaTTptjkh/6OkRAHHrBEY=
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32439307852814453`],
      ImageSize->{34.179765877957664`, 16.338709838107096`},
      PlotRange->{{0., 34.18}, {0., 16.34}}],
     TraditionalForm], {8.75, 1}], InsetBox[
    FormBox[
     GraphicsBox[
      {Thickness[0.011849745230477545`], FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIAaxQYCJAQEYCbAZofqYiRTHpYZU9ZSooZaZuMQB
pOcCJw==
        "], CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYuVrj4IZbBQcDLRWCl9oUXWYMRMILOUdfE6w
286+quUg0SQzxeDyd3t0vj5IvYqWwwO/lwl/5/+G8/siuv0ZN7A4wPjbvDZY
zPnJ4jBnkfLOP8814fzUNCBgQ/CNQeCyBJwPNkdAHG5eqwK76pkpYnD7YHyY
e9D5JmADRSH2pP2xr7r/45axtyjUPDYHGP8MCPRwwvkHuvc1mTzmgfMPgviL
heB8kcpJJWdZRBxg5sP4MPvd1xxdzjBDCM6HmQfjg/Vt5nHYEWwV8V9dHM5f
K6TDl35PAs4P5xRrN45XcqgE2dstBOdngMNNHM5nAIEGcYe9+TVvZ05VhPPV
P6m8nKUpD/WfBAa/5tOGgOxbqnD16HxQMph5Uxlu338Q4FeGuwfGh7kXnS89
L07ztIEmnA82/5cmPDxg6QPsrk4BOB9ivxicDw6XOFk4/y/Inv1yDmY2e4Om
PdRwqAG5J1senn7R0zMAyNMhBg==
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
        0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 
        0}, {0, 1, 0}, {0, 1, 0}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIlIGYC4i3mPw6lnNJzuKMpu+b/ZgUH/4sTY/45I/ip
aUDApudwoHtfk8liGYcGlqP9htt1HVoV2FXPTBFzmD6Bv8qsWxPOT4m948Zc
oQ7nvyreKvo7Ww3OZwCBBDWHmvs/bhm/RvCjVSNkztVIwPmvQfq4NeH8OYuU
d/55rgk3T2ZenOZpAy0HueUvPPTqNeB87xPstrNNNTH4ElOvcGY80nIw0Fop
fKFFw8EHJH5VC24ejK+rKP8lZ5oqnC8LMv++Cpz/HwT2K8H55Ye3uc7UVYKb
D+PD7OePDbhvtBzBB5sXrwLn//1W+mBOoYqDSI/XK5YvmnB+wC3pmkQhBN8Y
BC5LwPl9Ed3+jALicPNg4QuzD8aHuQedbwI2UNRhKij+tPXgfPT0AABwltGf

        "]], 
       FilledCurveBox[{{{0, 2, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 
         0}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 
         3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}}, {{0, 2, 0}, {0, 1, 
         0}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGDQAWIQbaC1UviCi4WDiTEIiDrA+K0K7Kpnpog5nDrstDaz
zhzOb2Q52m/ojuCfAQEZcwf1TyovZ3VKQMxpNnH48630wRxDbYj6chOHmk8b
ArKrtB16vF6xmBSaOMgsf+GhN1/bIQ0E3BB8h6ZHx2dII/g+J9htZ4uaQOzp
gapnM3GYPoG/ykxb24Hff/2U1A5DiL2XJR2eZ2l/mx5r6LBWSIcv/Z44RJ7D
0CHk7eWPMxaKOdyUrkk0cjWAux/Gh/mf2021lCnL0KHq/o9bxt6iDv3BJSrT
9yP4IGf9DzSC87tB/lloBNcP48PMB/MVjeD264PC9wrMPeJwvvuao8sZfkjA
+Qwg4CAJ588EgUhJB/+LE2P+PYapl3QoXNN9O6PACMLXUHD4Cwr3QlM4X+Mt
7z4DSTMHsPMuSzjwgsJDwwxqPoK/I9gq4r86gn+we1+TCTOCjxLfPaZwfgHI
fgdMPiw8bgh9cjzfZgoPr5TYO27MFWZwvm1lxArTswj+obbl4aeUzOF8cPr7
h+Cjp1cAwTASrw==
         "], {{21.323399999999996`, 8.42344}, {
         18.557799999999997`, 8.42344}, {19.940600000000003`, 
         12.392199999999999`}, {21.323399999999996`, 8.42344}}}], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJZIIaxWZDYzFDMAOUzoImTyibGHGrZRS02tdwMABjq
AoU=
        "], CompressedData["
1:eJx1lGtIk1EYx2daZoVdtukwU7e52VxYtqG8795XHpPulpEfGt0zbxXlIotp
aqSY6azUNK8IpiGWplHiJRQpJEWLLBOySBEjTQ0VE81bO+9xZ2D0wPnw45zz
nOf8n/854qCIwyGWPB7PwjgOGscy4xitOnQhL8kHCnKNMb0JTFw2Oahv17lA
6r6fVmpfH1ChSBBDZLVwpu0XC+0o/CVwxL6mgxfHAg/FaSlsdS/jv59gIJnZ
Wx/6UArfzysns2MZPN8rxes9NPDCe+pVcIor2Gd12oRn0BAzbjy42xVuzNC6
dytpyElbG+21Wk54bvJqb0G6G+H7SYlHPzIK8O9IPz7/nIYf6JwGdygd2OOx
UKQhHBJqjAcs4Rx0z88s9GmNhfTKocrjUrHFMLt4vgweof1jLDgUnlS0pZm5
FuL73uhloCs3fAlf50OYm/f8l29aNd/zzDbzNqSLlZywf4s1m//JnXAAuoef
krAI6RKkhJKeRtsCvpk53VaZmdNzniUci/QZYEGN+sVXwgGUN4GFltc7Ks4V
KmAW6TjGQA2qV6SE4BNfd1luZsh+k34m7j9T1KUOoAmfReu1FPwZGWqi/BSE
wyNGE1s75YRb6mvvrKiSwTOkbyoF02h9sSv2zSwFWhu7JFWlFCaQ38Jo7Lcm
CfbDBxpQm3KTJZCNfPBEA9KuvkCeowR+13WnzAkZuN4z1a0aEmN/NTDQEBEz
kpslhjUBlZkhAwz07jzlm3dZjO+nZ4EflRH5tt8F+6GLhYnGseowL2fCepTP
4Eh4d3lzKW9KhP2sZiHRxVrWninE9XozhDn9n2oIi5BvRmkYvnXRsH2jHa7/
GA21gbR2wU2E+/eYgiZDY7y62AGQDXmFFPSgetc74fX5FAhQvSXOWM8cCr8/
SxesS9T/2aT/UnYbdx3Ma3UmzPVh2IlwNLr/fiHhu1pDgIVOQJjzk0oASJ7Q
a2aOQ367bWZTv3E+Af4/iiio2LDFNuybACZQ/5Yv9rfOHvv7Co371SHE71ml
Ifk4vWiGMPf+0ljCpv+K0/ulCJb+Z38By0wP4w==
        "]], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGINIAaxQYCJAQEYkWhmJDWExHGpIVU9LjUD5Yah7l8A
JrECaw==
        "], CompressedData["
1:eJxl1D1IQlEYBmA1SRqCiEyhoD+FrlEU2SKFRx36MVByyCEqKymxcqnBaG0y
IsSoDMIQ0qGoxoimiAIliH6GGoJwyKIhikiI6l7jPQevFy7yXC7fd95zv2PN
iK/PXSCRSKT83c3fMv4ePrlqcB9aiL5VuJQEXqhWaJOhcvI9MHX6E2aWR4MG
aSNzp3ZWFq63kCVnwCYtUVFny12pqe13FfOuUo66bLHnWf7B0XqVm4NcollH
+8FYj9jqleuiiUcdSQpXyEJ6zxUdGzc6csYZggkVs7coExl/MVNXmd5Gk8fM
2fUQ5oOm6ai00kzrw+ivEp4bmItteyF3nDmbZ9ecm4838sOa20eHZLLuf/0p
kme8D6NegP/Rpwntl3Jt3er7TdRWIcdsvpHHMaNZ/bWbcvNeE+r3fbs3HGO+
9A0pLvzMa+v8lTFS+3YC9xP7RlofRv92vzPe9soc+iwcWhtj68/m8YjyeVh+
GPMEY95QD/OIfjDWIzbmHXnmHr7uWq1KmhduXI58tWwzY79g7CeM/UZ9GP3x
vWB8TxjfG/lg5If9Qr+jWjpPYuN9GPUwr+iHeYYx72IjD84L8uI8wbGnrqbf
NDPOI4zzCov/f/4AqUjP5Q==
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
        0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
        0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJ9IGYC4ov58eznOD0cniQuvGZyXtMBxv/zrfTBnI1a
Dr9ico/+u+TuIDH1CmdGkrbDTBDoRPBLtor+Pi2H4KeBwDI3h+0OTY+OS2jB
+VvMfxxKWaUO5zOAwAMVh523uv6m6mPywe7RV4GrR+e/acvtNtotAee3KrCr
npki5uBzgt129lQEH+wuI0y+iTEIiDqwLJ5kxRjr5lB1/8ctY29Rh5ASlen/
NyD4YP/dQ/DB7uRwh/PbloefMipB8MHun+4ONx/Gh9lf+9uq4FwFgp9w+LJ2
KieCD/YPmzvEf9LicD7YuMsScD4sPFSfNM87uwmTDwvPHM6fC9KZMfmw+IDx
YfEPjl9Pd4c5i5R3/nmu5WBx7WiuSQeCf6BW1iJ9CoIP9udqd4cNenmLGe9o
QcJ/r7tDA8vRfsPtWhD/b3eHp6cer1csJhPdHWo+bQjIrkLwE0KC1Bec1ITz
J7e3Rl22gabHle4O56+GvdG/reFwBgwQ/ERQ+H1E8GHpF0U/UvoGAC/0O74=

        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}}}, {{{53.0719, 7.851559999999999}, {53.0719, 
         9.389059999999999}, {51.90309999999999, 10.617199999999997`}, {
         50.52029999999999, 10.617199999999997`}, {49.09059999999999, 
         10.617199999999997`}, {47.95779999999999, 9.353129999999998}, {
         47.95779999999999, 7.851559999999999}, {47.95779999999999, 
         6.324999999999999}, {49.15, 5.1812499999999995`}, {
         50.507799999999996`, 5.1812499999999995`}, {51.91559999999998, 
         5.1812499999999995`}, {53.0719, 6.348439999999999}, {53.0719, 
         7.851559999999999}}, CompressedData["
1:eJxTTMoPSmViYGCQBGIQfUO6JtFI1MuhRYFd9cwVeQcYX/2TystZmnJwfjtI
3kTawecEu+3st54O7muOLmf4IeGg/qR53tlDng4KuxbsS10n5jD5G1v8jBpP
hzQQOCbq8IZ3n8FMJwT//j6+OcZcCL4XyLyjHg4aIPs6xRy6vV6xmMz0cFgr
pMOXfk/C4T8I5Hs4iFROKjnLIu0w30bnyqw8D6h7ZdH48nB+p43nrrRLCnA+
f2zAfSN3JQd5x4/JZ+Z6OMwEgUhlBzfVUqZZJzwcGEAgQcXBvunR8Rncng5m
NnuDph1UcQguUZn+3wHBh/kPxp8C4u/xdBDtATo8RAVi/lNPh735NW9npirD
w+8MCPgoofLPKDighz8AdVekRg==
         "]}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
        0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGI9IGYCYgXHj8lnzvo4VN7/cct4t7IDjB94S7omsUjF
Yco3tvgZS3wcprS3Rl2WUXX4E5N79F8Sgp9w+LJ26kNvOJ9l8SQrxq3eDsrX
HgUzvFFy2KCXt5hxjbeD+5qjyxkqlBzEp17hzFiFyYfpDxfffpHhnpdDzacN
Adm3VOD8ht9WBec0VBx8TrDbznb1hvMv5Meznwv0dlgrpMOX/k8ZzjcGgctK
cP6bttxuo90ScH6rArvqmSliDj1er1hMHBF8mH3ofBOwgaIO7qqlTLM4vB2q
QOHlLQoJnxgEH+yfLgTfvunR8RmbEfzjmlaTTsv7wPng8HTygZsP48Ps31sr
a5GuguDDwhfGX/7CQ+//Rqj/pMXhfIj/JeB8cHhrKKDygeG/pvt2BsN7b4ef
b18fsFwMje8UHzi/FhTOBQh+ecQK07PFCD44PCuh6WEONH5yfRwMtFYKX2hR
cbgBTEZGoT4ODCCQgODD0huM7zyhWSiNS9mBx3/9lNQKHwf+2ID7RseVIPZP
QPCfJi68ZrIewYel1/Q0IBBDpF+Y+QDrcTb2
        "]], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 
         0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}}, {{0, 2, 0}, {1, 3, 3}, {1, 3, 3}}}, {CompressedData["
1:eJxTTMoPSmViYGCQA2IQzbJ4khVjrr/DfxC4L+UA46t/Unk5S1PaQeCT4/m0
VH+H6TOBIFLaoX15+CmjGAQfrM8fwQfr9/V3iFGNkDknI+2w/IWH3n9PhPn3
9/HNMVbyd1grpMOXfk/MYYte3mLGPX4OaSBwTBTCr0HwKyJWmJ61RvAv5Mez
n1vo6/CmLbfbSFoclR8tD+ffd413nKWo4MDjv35Kqoc/nA92TyaCD/MvOn9v
fs3bmVMR/PLD21xn/lVyeMu7z2CmlL/DBpA7bVQdloLMS/SD88H0Fl84X8Hx
Y/IZXV8H/tiA+0bHleB8kcpJJWeXyMP5M8HhJ+mQcPiydupJKH+niIPKk+Z5
Z4v84HywfzT84XzU+JN0QI9PADqBz+c=
         "], {{62.11249999999999, 8.29219}, {
         59.275000000000006`, 8.29219}, {59.370300000000015`, 10.1641}, {
         60.4203, 10.3781}, {60.75309999999999, 10.3781}, {62.02969999999999, 
         10.3781}, {62.099999999999994`, 8.696879999999998}, {
         62.11249999999999, 8.29219}}}], 
       FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
        3}, {1, 3, 3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGINIGYC4uZAz7kNTIEO/0HgvpQDjC+/a8G+VD9ph26v
VywmfwPg/AkLfhg++4Xgg/V9RvD95cSyfIF89U8qL2dpSjsEl6hM//8hwOHL
vo9b06dJObQvDz9l9CDAwcQYBMQd1nTfzmDYHuCQBgLHRB3kHT8mn+lF8MHm
xSP4teu2JdUrBjicAQEfCVR+jzycX3n/xy3j3coOntXN+j5JAQ4+J9htZ29V
cdC0mnS6vgPBrwGpX4rg77zV9Tf1fIDDTBCIVIG4H+helWuPghlylB0qI1aY
nr2O4H/eEJA9azcm/4FrvOOsQiU4P5xTrN34vqKDq2op06wTAQ78sQH3jcoV
IeF5C8HfXytrkf4GTf4X1H9nEPzyw9tcZ9Yqwfm6ivJfcsSg/jka4LBBL28x
o42qQ2zu0X+b2hF8cPzqIfjg8D/v77Dy28uKMweU4HxwvNbLw/nClZNKzqZI
Omx4+HLqJgNo+OwUgdjfhuDHgOx7jeDD0tN9cHgg0hcsvQEA2+8pXw==
        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
         3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 
         3}, {0, 1, 0}}}, {CompressedData["
1:eJxTTMoPSmViYGAwBmIwDQLNQQ4PXOMdZxVKOsD4MaoRMudkZBzS04CgCJMP
Uw/jzwSBnWIO0q8fmUklBDm4rTm6nCFCzEH4k+P5tFAEX9Nq0ul6C0z+WiEd
vvR7EnD+l30ft6ZPk4Tz+WMD7ht9V4DzV357WXHGQQnOF6mcVHLWRNlhwoIf
hs/Eghx+vn19wFJZxaF9efgpoz+BDiBnpj1TcbDWuTLr2c1Ahw16eYsZbVQd
Fk+yYvTdgeBvbam5sLkSje8Z6NBt47kr7ZMynL83v+btzFQlOP+Opuya/5sV
IfZFBDqEc4q1G8crQuQzEfz/IFCN4AeXqEz/3xHokApy3zEE/8Oi9QpnI5Tg
fHC8BCs71K7bllSfi+AfvqydKpmE4H/eEJA9qzjQQbTH6xVLCNT/MwIdzGz2
Bk07qOKg+qR53tltCD4sPGB8cPixQePzpjKcD/MfjA/2x34FuHvKD29znblW
weHq0VyTBuNAhzdtud1G0bJwvvyuBftS10nC+RqfVF7OeikKD29I+hGBxMcK
BP8N7z6DmbcQ/Bfb1zM/B8ZnyNvLH2csFHPYfavrbyp3kEP1/R+3jF9LODQH
es5t4AtyUADbJwYJHzVoevomAnG/G4K/pvt2BkM4gg9L/xDzRR3Q8wcAqVVl
nw==
         "], {{72.1078, 6.981249999999999}, {72.1078, 5.8125}, {71.2375, 
         5.418749999999999}, {70.72500000000001, 5.418749999999999}, {
         70.14059999999999, 5.418749999999999}, {69.65159999999999, 
         5.84844}, {69.65159999999999, 6.42031}, {69.65159999999999, 
         7.993750000000002}, {71.67810000000001, 8.137499999999998}, {72.1078,
          8.160939999999998}, {72.1078, 6.981249999999999}}}], 
       FilledCurveBox[CompressedData["
1:eJxTTMoPymNmYGBgBGJpIIaxWZDYzFRgM0D5DFQ0kxZsarkTAOT/Aoc=
        
        "], CompressedData["
1:eJxllG1IU1EYx6dJ0oeKcm6l97rduSF+qXRDIgqeGSHWFDonyF5kpGyWYBnY
i7TUmDXKIJHKl17QhDSaurRZVszCFJVpiRGSgRYWmBkpZX4p273n7hzUBw6X
H+fcc57n//zPEbJOINsKhUIREhjpgREaGH9WWqss1Rj2TQ/PVJmjIcil2nCD
/x0Prob9/YklGL5fyitLPKQh84UY4mb1kzV9GtCaZ7L9mRjGdlnNNXVauLr7
W5gpFYPNHogeLZTXzid8VWHYv0rlMq4VYEEKBB/jefeCUYD6im0hab0IqsW4
zDjF3d2gmNdRVhZWFAw8jiU8gsBjmHDeHdADLtBXLnCYMjf1OSkqn7Hn0+SN
1gIMOWI+N3Ww55xzs+U0hp/3WrQDIwK4y0aPKs5gcl6jAC/P81tzHIynV/u2
VBcxlta7ljOpl3GEmK9JR3niSN17U4ue8nXXxYPDnIGyZ9Px+pDtBuj4cOWv
rZhxUO8gx4ll5WKw9IbvuOXVg6O5PavYhqG/K7npWJGe9CMNw4Ww7msJagOM
+9bcNiax/zXiPM84Ytb8xv4KUc5QPxlS3EdEn8bYxZyhoyzpqWL8YG7yrB8E
eCjW04VgZ7lzvT1XC8/FekYR6Xux7J/fiPgnXgOdot4bMBw2ZHCDL2LIvskY
fvlmvDlJMaTfFtlf62KIPlZ5PcdDvjV8cGOerL+do/2sFP10IJqy5J+wKMrS
/nNqmFDyfV+yMfjFcEeSr5axc2/qnZIfiLKkXx8i5zvUxH9PkXx/OKJHO6L5
lYn3wYvkepZzZl73v9Y2JOfPE796GEt6NDMO6r2UiZ6MNc9qfbZ0jvK4qN9Q
JGVSv5KydP86lOTbxFjyxyPGY6KfWuX7+FoJRjE6EUjp9ETS/kvvRbSKskla
qCL1DAbPVxF/TLH9UwynQmuUeHE+AmNvqeNt20nGwfcq2I+l79l/GMYmdQ==

        "]], 
       FilledCurveBox[{{{0, 2, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {0, 1, 
        0}, {1, 3, 3}, {0, 1, 0}, {0, 1, 0}, {0, 1, 0}, {1, 3, 3}, {1, 3, 
        3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGIZIGYC4icisiefrg5xiFGNkDknI+0A47cosKueuSLr
IOER8EdiNia/HcQ3kYbz00DgmLhDSInK9P8tML6og4kxEKQj+Dtvdf1NNcbk
Q8yTgvNFKieVnGWRhvOfJC68ZqKv4jBhwQ/DZ/Mw+Qwg8EAFrh6d/+vt6wOW
zpoOb3j3GcxUQvAVHD8mn1EE+o/Xf/0UVnWIu9hCHC5cDXujv1vF4cX29czP
DwQ7NPy2Kji3AsGH2Q/WzxiCwYeFJ4z/wDXecdZFUYcH+/jmGFuFOMwEgZ0i
Dhw/F6RvTkLjT0LwYfGhsGvBvtR14g7o8QUA2S/AUQ==
        "]]},
      AspectRatio->Automatic,
      BaselinePosition->Scaled[0.32439307852814453`],
      ImageSize->{84.3944707347447, 16.338709838107096`},
      PlotRange->{{0., 84.39}, {0., 16.34}}],
     TraditionalForm], {9.35, 0.9}]},
  AspectRatio->1,
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{7., 0},
  BaseStyle->{FontFamily -> "Times", SingleLetterItalics -> False},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox[
      GraphicsBox[{
        Thickness[0.5025125628140703]}, {
       ImageSize -> {3.1880448318804486`, 26.141935740971356`}, 
        ImageSize -> {1.9925280199252802`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {2., 17.}, PlotRange -> {{0., 1.99}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}, {
     FormBox[
      GraphicsBox[{
        Thickness[0.07178750897343862], 
        StyleBox[{
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
            3}, {0, 1, 0}, {1, 3, 3}, {0, 1, 0}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 
            3, 3}, {1, 3, 3}}, {{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
            3}}}, {CompressedData["
1:eJxTTMoPSmViYGDQA2IQ/WXfx63pZTIOa4V0+NLl5BzWgOh9Mg7qn1ReztKU
d3Bdc3Q5ww0Zh+r7P24ZSyvA+crXHgUzzEHwZ4JApyJEXyZUfbaSA8R8aYdO
G89daUrKDge69zWZPJZyWPHtZcWZCcoO7iD9FlIO3SD5T8oO0aoRMudiJB18
TrDbzjZVgaqXhJgfqQI1X8rBQGul8IUWFbh5YPVbVRxqQPaelnE4AwI5qg5n
QbSOnEMaGKg5mBgDwWY5CF2sDnW/nMOU9taoy3vUHXojuv0ZP8g5vC7eKvqb
WwPOz8j/0HoyRANNXhPqPzmHBpaj/YbbNR3etOV2G82WdXiepf1tuq2WQwzY
PzIODyLEt19k0Ia7v/63VcG5DG2HKpB7tSXg/EoQv1sIzoe4l8fB7+LEmH/K
GhB/9XBC/PNMxcFrq//x5Lav9jNA4XOTA87vA7nTgAOi3uebPUQ9uwOr/i+u
Szzf4XxjMPgB52/z2mAx5yeCDzHvpz3Yn2IcDjUvmn5N2/nTHqyuksNBA+Sf
TmZIPCyWdJDZKDaf6QELJL52ijlwO/J5zdDkhPJFHP6DwH5+OB/mXxgfHH7R
og4hby9/nLFQFGL+SXGHB67xjrMKxSHhISzlsCPYKuK/uiQk/dyQhsTDNCiN
lJ4BrW9J8w==
            "], CompressedData["
1:eJxTTMoPSmViYGCwAGIQHfz28scZjZIO8rsW7Ev1k3N43ZbbbfRbwuG+a7zj
LEEZhxCQ/ENxBxNjILgs6ZCRBgRsYg47gq0i/qtLOBzs3tdk4izioPFJ5eWs
TjEH4cpJJWdZhCD6Foo6/AeB/fxw/javDRZzfnLA+TyOfF4zNFkdzoCAjwSc
3x/R7c+4QRrONwDZXyzjMBMEIlkh+h1lHWJUI2TO7WF1WCukw5cuJwcxp4fb
QbTH6xXLFRUHBhBo4HPIyP/QevKKOkT+jRCE/0XLoer+j1vG2hJwvjrIHycl
4Xyw++WlHbY7ND06PkPL4QDIv4+lHWo+bQjI/qXp8AAUToEyDicOO63NnKcJ
cVejjIP0vDjN0wYI/uT21qjLezTg/PNXw97oR2tA3B8jAwnfz+oOZ0Hu05Fx
eFO8VfR3tzpEfLO0g9/FiTH/FqtB7Zdy2KCXt5hxj6pDNFi/pMOMCfxVZtyq
8PgD+/uBigMkfiUcfE6w287equIAMs5YWMJBCuS+CSoO68DhJu5gZrM3aNpB
FYh/BMUg/rulAg0vEThfAZxOhOF8SHwIwvngeBMQdPDYXytr4Y7gg+03VYGm
D0GHKaDwkMHNB6ezacqQ8L8vBOeDw6NYBM53W3N0OcMMUTgfnA5PijlEcIq1
G69Xhrj3nbjD3vyatzOfKkPcO1PCodPGc1faIqj58pIO5Ye3uc70VXZoVWBX
PVMi6aB87VEwwxslSL54J+lQDUon2UpQ9VIOHxatVzh7QxHOX/ntZcUZBwQf
bN9UBWh8SULTqbwDen4DAOMEjTY=
            "], {{5.673439999999999, 10.1156}, {
            5.4937499999999995`, 10.0563}, {5.3031299999999995`, 
            10.020299999999999`}, {5.125, 10.020299999999999`}, {
            4.8734399999999996`, 10.020299999999999`}, {4.504689999999999, 
            10.020299999999999`}, {4.52813, 10.092199999999998`}, {
            4.551559999999999, 10.2}, {4.93438, 10.2}, {5.220310000000001, 
            10.2}, {5.387499999999999, 10.2}, {5.52969, 
            10.174999999999999`}, {5.673439999999999, 10.1156}}}], 
          
          FilledCurveBox[{{{1, 4, 3}, {1, 3, 3}, {1, 3, 3}, {0, 1, 0}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 3}, {1, 3, 
           3}, {1, 3, 3}}}, CompressedData["
1:eJxTTMoPSmVmYGBgBGJTIGYC4i3mPw6leGk4PHCNd5wVKO2wGcq/D+XD5E2M
gWCztMN61SfN83gR/BdZ2t+m/1WH88+AwBt1h4r7P24Zr5Z2eBQhvv3iA6j8
ZGkHqXlxmqcvqDvMmAkEldIOTxMXXjPpV3NQ2LVgX+o5MQffixNj/h1WdagG
6c8WcmhgOdpvuF3VYb2QDl+6nLBDahoQtKk6ZIBoNnGovIpDwNvLH2cslMTg
g90Xq+LwZd/HrenbpBwEYgPuGx1XdhCpnFRylkXGwXlCs1DaLiU4H+SsmSsV
4Pw5IP5POYcdwVYR/9PF4fwqkPu8xeD8g937mkyYxSD+spR30Pik8nLWS1EH
A5C/ixF8sLlHEPwI1QiZc3fk4fpbFdhVz3yB8p3FHIRB6ksUHP6DgLykAz/I
/exKDuog/Z2SkHhrRPDB4SugCueb2ewNmuao6hAECg9GETj/Myg8wgTh/Be1
j7PP6/A7+Jxgt51tqupgX+JYe3oOn8MOh6ZHxyVUIeGuxusgt/yFh95+FQfp
jWLzmRZwOBhorRS+4KLi4P/E85LpZEY4P2dqQqFF8X97dH5CSJD6Ak8Vh7kn
Ji/JXvbHHpy+uhB8WPzB+Jv08hYz3oGZ/89+I4j/R8VBBmT/AwaHwFvSNYlF
qpDwPMnm0AjSP13VIQYUrn+4HJ6A0td6VYevIP9e43W4cDXsjf5uhH9lQf6Z
r+YA8l7aMxFI/EtqQNJLmRQ8/YPDUxORHyDxjODD8g8AWvhwMg==
           "]]}, {
          Thickness[0.07178750897343862]}, StripOnInput -> False]}, {
       ImageSize -> {22.290044333748444`, 26.141935740971356`}, 
        ImageSize -> {13.931277708592777`, 16.338709838107096`}, 
        BaselinePosition -> Scaled[0.32439307852814453`], 
        ImageSize -> {14., 17.}, PlotRange -> {{0., 13.93}, {0., 16.34}}, 
        AspectRatio -> Automatic}], TraditionalForm], None}},
  FrameStyle->Directive[
    Thickness[0.003], FontSize -> 16, FontFamily -> "Times", 
    GrayLevel[0]],
  FrameTicks->{{{}, {}}, {{{15, 
       FormBox[
        TemplateBox[{"10", "15"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {14, 
       FormBox[
        TemplateBox[{"10", "14"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {13, 
       FormBox[
        TemplateBox[{"10", "13"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {12, 
       FormBox[
        TemplateBox[{"10", "12"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {11, 
       FormBox[
        TemplateBox[{"10", "11"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {10, 
       FormBox[
        TemplateBox[{"10", "10"}, "Superscript", SyntaxForm -> 
         SuperscriptBox], TraditionalForm]}, {9, 
       FormBox[
        TemplateBox[{"10", "9"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {8, 
       FormBox[
        TemplateBox[{"10", "8"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {7, 
       FormBox[
        TemplateBox[{"10", "7"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {6, 
       FormBox[
        TemplateBox[{"10", "6"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}, {5, 
       FormBox[
        TemplateBox[{"10", "5"}, "Superscript", SyntaxForm -> SuperscriptBox],
         TraditionalForm]}}, {{15, 
       FormBox["\"\"", TraditionalForm]}, {14, 
       FormBox["\"\"", TraditionalForm]}, {13, 
       FormBox["\"\"", TraditionalForm]}, {12, 
       FormBox["\"\"", TraditionalForm]}, {11, 
       FormBox["\"\"", TraditionalForm]}, {10, 
       FormBox["\"\"", TraditionalForm]}, {9, 
       FormBox["\"\"", TraditionalForm]}, {8, 
       FormBox["\"\"", TraditionalForm]}, {7, 
       FormBox["\"\"", TraditionalForm]}, {6, 
       FormBox["\"\"", TraditionalForm]}, {5, 
       FormBox["\"\"", TraditionalForm]}}}},
  FrameTicksStyle->GrayLevel[0.],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->{{10, 15}, {55, 5}},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{{7, 15}, {0, 1.36}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.890181497700995*^9, 3.89018165811417*^9}, {
  3.890181945947526*^9, 3.890181965468534*^9}},
 CellLabel->
  "Out[1721]=",ExpressionUUID->"f287446a-f042-4a0c-b44f-d45f96f45b27"],

Cell[BoxData["\<\"Figurechameleons.pdf\"\>"], "Output",
 CellChangeTimes->{{3.890181497700995*^9, 3.89018165811417*^9}, {
  3.890181945947526*^9, 3.890181965625044*^9}},
 CellLabel->
  "Out[1722]=",ExpressionUUID->"d74ddc32-9db1-4edc-ab26-b8e86ede6ac3"]
}, Open  ]]
},
WindowSize->{808, 669},
WindowMargins->{{140, Automatic}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"438c6733-4758-4566-a087-3548e0aebda2"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 495, 10, 64, "Input",ExpressionUUID->"744585b0-1321-4623-8e9b-10b2c1f12d76"],
Cell[1056, 32, 7491, 214, 1067, "Input",ExpressionUUID->"900a5208-f869-4d13-b0c6-f2f763f29aa6"],
Cell[CellGroupData[{
Cell[8572, 250, 1439, 38, 93, "Input",ExpressionUUID->"1584090e-3aca-4fdc-9392-c74427947151"],
Cell[10014, 290, 12668, 255, 298, "Output",ExpressionUUID->"37f59083-12c3-40ac-abc9-02f1aa2c0ecf"]
}, Open  ]],
Cell[22697, 548, 1114, 30, 200, "Input",ExpressionUUID->"7e4d7775-622a-4ece-b43d-64e147fc9093"],
Cell[CellGroupData[{
Cell[23836, 582, 13074, 349, 1562, "Input",ExpressionUUID->"3fa5ba53-437d-4072-a889-c70ff602ad82"],
Cell[36913, 933, 47338, 881, 515, "Output",ExpressionUUID->"f287446a-f042-4a0c-b44f-d45f96f45b27"],
Cell[84254, 1816, 253, 4, 42, "Output",ExpressionUUID->"d74ddc32-9db1-4edc-ab26-b8e86ede6ac3"]
}, Open  ]]
}
]
*)


